Type $II$ quantum subgroups of $\mathfrak{sl}_N$. $I$: Symmetries of local modules

This paper is the first of a pair that aims to classify a large number of the type $II$ quantum subgroups of the categories $\mathcal{C}(\mathfrak{sl}_{r+1},k)$. In this work we classify the braided auto-equivalences of the categories of local modules for all known type $I$ quantum subgroups of $\mathcal{C}(\mathfrak{sl}_{r+1},k)$. We find that the symmetries are all non-exceptional except for four cases (up to level-rank duality). These exceptional cases are the orbifolds $\mathcal{C}( \mathfrak{sl}_{2},16)_{\operatorname{Rep}(\mathbb{Z}_2)}$, $\mathcal{C}( \mathfrak{sl}_{3},9)_{\operatorname{Rep}(\mathbb{Z}_3)}$, $\mathcal{C}( \mathfrak{sl}_{4},8)_{\operatorname{Rep}(\mathbb{Z}_4)}$, and $\mathcal{C}( \mathfrak{sl}_{5},5)_{\operatorname{Rep}(\mathbb{Z}_5)}$. We develop several technical tools in this work. We give a skein theoretic description of the orbifold quantum subgroups of $\mathcal{C}(\mathfrak{sl}_{r+1},k)$. Our methods here are general, and the techniques developed will generalise to give skein theory for any orbifold of a braided tensor category. We also give a formulation of orthogonal level-rank duality in the type $D$-$D$ case, which is used to construct one of the exceptionals. Finally we uncover an unexpected connection between quadratic categories and exceptional braided auto-equivalences of the orbifolds. We use this connection to construct two of the four exceptionals. In the sequel to this paper we will use the classified braided auto-equivalences to construct the corresponding type $II$ quantum subgroups of the categories $\mathcal{C}(\mathfrak{sl}_{r+1},k)$. When paired with Gannon's type $I$ classification for $r\leq 6$, this will complete the type $II$ classification for these same ranks. This paper includes an appendix by Terry Gannon, which provides useful results on the dimensions of objects in the categories $\mathcal{C}(\mathfrak{sl}_{r+1},k)$.

==> Code/Sl2k16m2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8412,        230]
NotebookOptionsPosition[      7870,        214]
NotebookOutlinePosition[      8271,        230]
CellTagsIndexPosition[      8228,        227]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In the following code we pick a labeling for the 6 simple objects of ",
 Cell[BoxData[
  TagBox[
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{
      SubscriptBox["sl", "2"], ",", "16"}], "]"}], " ", 
    SubsuperscriptBox["\[Null]", 
     RowBox[{"Rep", "[", 
      SubscriptBox["Z", "2"], "]"}], "0"]}],
   HoldForm]],
  CellChangeTimes->{{3.875198835791706*^9, 3.8751988577272243`*^9}, {
   3.8751989808056*^9, 3.875199064554779*^9}, {3.8751991038219976`*^9, 
   3.875199203770405*^9}},ExpressionUUID->
  "237ef9f9-9c66-46bf-b7a8-e48fb2994b72"],
 ". The unit is given the label 1, and the rest are chosen arbitrarily. \
FusionMatrices is a 6x6x6 tensor, whose (i,j,k)-th entry is the fusion \
coefficient ",
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{"N", "k"},
    "Superscript"], 
   RowBox[{"i", ",", "j"}]]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}},
  ExpressionUUID->"d17d2c65-358d-456c-bcbb-74df058ec2be"],
 ". The object Twists is 6 dimensional vector whose i-th entry is the value ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Arg", "[", 
    SubscriptBox["\[Theta]", "i"], "]"}], "."}]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}, 
    3.8751986972441273`*^9},ExpressionUUID->
  "79b77daa-c1e1-4807-8066-97910d33c90f"]
}], "Text",
 CellChangeTimes->{{3.8751985189534082`*^9, 3.8751985941601343`*^9}, {
  3.875198642733336*^9, 3.8751987480840616`*^9}, {3.875199209967491*^9, 
  3.8751992348626223`*^9}, {3.875199369780706*^9, 3.875199375423633*^9}, {
  3.875201207318693*^9, 3.875201207318693*^9}, {3.87561728803509*^9, 
  3.875617306701996*^9}},ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-\
5c2f3ae63256"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionMatrices", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "1", "0", "0", "0", "0"},
          {"1", "1", "1", "0", "0", "0"},
          {"0", "1", "1", "1", "0", "0"},
          {"0", "0", "1", "1", "1", "1"},
          {"0", "0", "0", "1", "0", "1"},
          {"0", "0", "0", "1", "1", "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "1", "0", "0", "0"},
          {"0", "1", "1", "1", "0", "0"},
          {"1", "1", "1", "1", "1", "1"},
          {"0", "1", "1", "2", "1", "1"},
          {"0", "0", "1", "1", "1", "0"},
          {"0", "0", "1", "1", "0", "1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "1", "0", "0"},
         {"0", "0", "1", "1", "1", "1"},
         {"0", "1", "1", "2", "1", "1"},
         {"1", "1", "2", "2", "1", "1"},
         {"0", "1", "1", "1", "0", "1"},
         {"0", "1", "1", "1", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "1", "0"},
          {"0", "0", "0", "1", "0", "1"},
          {"0", "0", "1", "1", "1", "0"},
          {"0", "1", "1", "1", "0", "1"},
          {"1", "0", "1", "0", "1", "0"},
          {"0", "1", "0", "1", "0", "0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      TagBox[
       RowBox[{"(", "\[NoBreak]", GridBox[{
          {"0", "0", "0", "0", "0", "1"},
          {"0", "0", "0", "1", "1", "0"},
          {"0", "0", "1", "1", "0", "1"},
          {"0", "1", "1", "1", "1", "0"},
          {"0", "1", "0", "1", "0", "0"},
          {"1", "0", "1", "0", "0", "1"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.7]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}], "\[NoBreak]", ")"}],
       Function[BoxForm`e$, 
        MatrixForm[BoxForm`e$]]],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875198462767265*^9, 3.8751984872342854`*^9}, {
   3.8751985351885996`*^9, 3.8751985435951195`*^9}, 3.8752010535091505`*^9, {
   3.8756169550774784`*^9, 3.875617219875616*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"b4f55f10-b1c8-4322-91f1-40ef46e32dc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Twists", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", " ", 
     RowBox[{"1", "/", "9"}], ",", " ", 
     RowBox[{"1", "/", "3"}], ",", " ", 
     RowBox[{"2", "/", "3"}], ",", " ", 
     RowBox[{"1", "/", "9"}], ",", " ", 
     RowBox[{"1", "/", "9"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8751985477601566`*^9, {3.87561666761267*^9, 
   3.8756166820192165`*^9}},ExpressionUUID->"267c5043-fdab-41e5-9173-\
c1c6d881c916"]
},
WindowSize->{1264, 621},
WindowMargins->{{299, Automatic}, {77, Automatic}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"bf727dbe-4a52-4362-a413-3aaef42910e5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1686, 40, 63, "Text",ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-5c2f3ae63256"],
Cell[2247, 62, 5135, 135, 112, "Input",ExpressionUUID->"b4f55f10-b1c8-4322-91f1-40ef46e32dc3"],
Cell[7385, 199, 481, 13, 28, "Input",ExpressionUUID->"267c5043-fdab-41e5-9173-c1c6d881c916"]
}
]
*)



==> Code/Sl3k9m3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     12438,        301]
NotebookOptionsPosition[     11894,        285]
NotebookOutlinePosition[     12296,        301]
CellTagsIndexPosition[     12253,        298]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In the following code we pick a labeling for the 9 simple objects of ",
 Cell[BoxData[
  TagBox[
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{
      SubscriptBox["sl", "3"], ",", "9"}], "]"}], " ", 
    SubsuperscriptBox["\[Null]", 
     RowBox[{"Rep", "[", 
      SubscriptBox["Z", "3"], "]"}], "0"]}],
   HoldForm]],
  CellChangeTimes->{{3.875198835791706*^9, 3.8751988577272243`*^9}, {
   3.8751989808056*^9, 3.875199064554779*^9}, {3.8751991038219976`*^9, 
   3.875199203770405*^9}},ExpressionUUID->
  "237ef9f9-9c66-46bf-b7a8-e48fb2994b72"],
 ". The unit is given the label 1, and the rest are chosen arbitrarily. \
FusionMatrices is a 9x9x9 tensor, whose (i,j,k)-th entry is the fusion \
coefficient ",
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{"N", "k"},
    "Superscript"], 
   RowBox[{"i", ",", "j"}]]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}},
  ExpressionUUID->"d17d2c65-358d-456c-bcbb-74df058ec2be"],
 ". The object Twists is 9 dimensional vector whose i-th entry is the value ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Arg", "[", 
    SubscriptBox["\[Theta]", "i"], "]"}], "."}]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}, 
    3.8751986972441273`*^9},ExpressionUUID->
  "79b77daa-c1e1-4807-8066-97910d33c90f"]
}], "Text",
 CellChangeTimes->{{3.8751985189534082`*^9, 3.8751985941601343`*^9}, {
  3.875198642733336*^9, 3.8751987480840616`*^9}, {3.875199209967491*^9, 
  3.8751992348626223`*^9}, {3.875199369780706*^9, 3.875199375423633*^9}, {
  3.875201207318693*^9, 
  3.875201207318693*^9}},ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-\
5c2f3ae63256"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionMatrices", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "2", "1", "1", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "1", "1", "1", "1", "1"},
         {"0", "0", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "1", "0", "1", "1", "1", "0", "0", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0"},
         {"0", "1", "0", "1", "1", "0", "0", "1", "0"},
         {"0", "1", "0", "1", "1", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "1", "1", "1", "1", "1"},
         {"0", "2", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "2", "2", "1", "1", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "0", "1", "1", "1", "1", "0", "0", "0"},
         {"0", "0", "1", "1", "1", "0", "1", "0", "0"},
         {"0", "0", "1", "1", "1", "0", "0", "1", "0"},
         {"0", "0", "1", "1", "1", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "1", "0", "2", "2", "1", "1", "1", "1"},
         {"1", "2", "2", "4", "4", "2", "2", "2", "2"},
         {"0", "2", "2", "4", "5", "2", "2", "2", "2"},
         {"0", "1", "1", "2", "2", "0", "1", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "0", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "0", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "2", "2", "4", "5", "2", "2", "2", "2"},
         {"1", "2", "2", "5", "5", "2", "2", "2", "2"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "1", "0", "1", "1", "1", "0", "0", "0"},
         {"0", "0", "1", "1", "1", "1", "0", "0", "0"},
         {"0", "1", "1", "2", "2", "0", "1", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"1", "1", "1", "0", "1", "2", "0", "0", "0"},
         {"0", "0", "0", "1", "1", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "1", "0", "1", "0", "1"},
         {"0", "0", "0", "1", "1", "0", "1", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0"},
         {"0", "0", "1", "1", "1", "0", "1", "0", "0"},
         {"0", "1", "1", "2", "2", "1", "0", "1", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "0", "0", "1", "1", "0", "0", "1", "1"},
         {"1", "1", "1", "0", "1", "0", "2", "0", "0"},
         {"0", "0", "0", "1", "1", "1", "0", "0", "1"},
         {"0", "0", "0", "1", "1", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "1", "0", "1", "1", "0", "0", "1", "0"},
         {"0", "0", "1", "1", "1", "0", "0", "1", "0"},
         {"0", "1", "1", "2", "2", "1", "1", "0", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "0", "0", "1", "1", "0", "1", "0", "1"},
         {"0", "0", "0", "1", "1", "1", "0", "0", "1"},
         {"1", "1", "1", "0", "1", "0", "0", "2", "0"},
         {"0", "0", "0", "1", "1", "1", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "1", "0", "1", "1", "0", "0", "0", "1"},
         {"0", "0", "1", "1", "1", "0", "0", "0", "1"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "0"},
         {"0", "1", "1", "2", "2", "1", "1", "1", "1"},
         {"0", "0", "0", "1", "1", "0", "1", "1", "0"},
         {"0", "0", "0", "1", "1", "1", "0", "1", "0"},
         {"0", "0", "0", "1", "1", "1", "1", "0", "0"},
         {"1", "1", "1", "0", "1", "0", "0", "0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875198462767265*^9, 3.8751984872342854`*^9}, {
   3.8751985351885996`*^9, 3.8751985435951195`*^9}, 3.8752010535091505`*^9},
 CellLabel->"In[88]:=",ExpressionUUID->"b4f55f10-b1c8-4322-91f1-40ef46e32dc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Twists", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8751985477601566`*^9},ExpressionUUID->"267c5043-fdab-41e5-9173-\
c1c6d881c916"]
},
WindowSize->{1264, 621},
WindowMargins->{{309, Automatic}, {Automatic, 171}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"abd675ae-b340-4db7-89e5-4c7112c251d3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1640, 40, 63, "Text",ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-5c2f3ae63256"],
Cell[2201, 62, 9213, 205, 341, "Input",ExpressionUUID->"b4f55f10-b1c8-4322-91f1-40ef46e32dc3"],
Cell[11417, 269, 473, 14, 45, "Input",ExpressionUUID->"267c5043-fdab-41e5-9173-c1c6d881c916"]
}
]
*)



==> Code/Sl4k8m2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    764155,      10793]
NotebookOptionsPosition[    763601,      10777]
NotebookOutlinePosition[    764003,      10793]
CellTagsIndexPosition[    763960,      10790]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In the following code we pick a labeling for the 50 simple objects of ",
 Cell[BoxData[
  TagBox[
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{
      SubscriptBox["sl", "4"], ",", "8"}], "]"}], " ", 
    SubsuperscriptBox["\[Null]", 
     RowBox[{"Rep", "[", 
      SubscriptBox["Z", "2"], "]"}], "0"]}],
   HoldForm]],
  CellChangeTimes->{{3.875198835791706*^9, 3.8751988577272243`*^9}, {
   3.8751989808056*^9, 3.875199064554779*^9}, {3.8751991038219976`*^9, 
   3.875199203770405*^9}},ExpressionUUID->
  "237ef9f9-9c66-46bf-b7a8-e48fb2994b72"],
 ". The unit is given the label 1, and the rest are chosen arbitrarily. \
FusionMatrices is a 50x50x50 tensor, whose (i,j,k)-th entry is the fusion \
coefficient ",
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{"N", "k"},
    "Superscript"], 
   RowBox[{"i", ",", "j"}]]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}},
  ExpressionUUID->"d17d2c65-358d-456c-bcbb-74df058ec2be"],
 ". The object Twists is 50 dimensional vector whose i-th entry is the value ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Arg", "[", 
    SubscriptBox["\[Theta]", "i"], "]"}], "."}]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}, 
    3.8751986972441273`*^9},ExpressionUUID->
  "c8992aa1-9742-484f-9a00-8e1708eca232"]
}], "Text",
 CellChangeTimes->{{3.8751985189534082`*^9, 3.8751985941601343`*^9}, {
  3.875198642733336*^9, 3.8751987480840616`*^9}, {3.875199209967491*^9, 
  3.8751992348626223`*^9}, {3.875199337463871*^9, 3.8751993629884124`*^9}, {
  3.875201188851306*^9, 
  3.8752011913442564`*^9}},ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-\
5c2f3ae63256"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionMatrices", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", 
          "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "3", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "1", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "3", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "2", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", 
          "2", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "3", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "3", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "1", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "2", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "1", "1", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "1", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "0", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "3", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "1", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "2", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "1", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "2", "3", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "3", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "0", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "3", "1", "0", "0", "1", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "3", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "3", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "1", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "0", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "1", "1", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "1", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "3", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "2", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "2", "3", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "1", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "3", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "3", "1", "0", "0", "1", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "0", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "3", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "3", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "2", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "3", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "3", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "3", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "2", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "2", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "3", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "3", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "3", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "2", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "2", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "2", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "3", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "1", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", 
          "4", "4", "2", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "2", "2", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "4", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "4", "2", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", "0", 
          "0", "0", "0", "4", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "2", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "2", "1", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "3", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "2", "4", "0", "0", "2", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "3", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "4", "2", "0", "0", "3", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "3", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "3", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "5", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "2", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "4", "0", "0", "3", "2", "0", 
          "0", "0", "0", "5", "6", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "4", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "5", "6", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "4", "0", 
          "0", "0", "0", "6", "5", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "6", "5", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "5", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "6", 
          "5", "6", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "2", "0", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "2", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "3", "1", "3", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "3", "1", "3", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "1", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "3", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "2", "2", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", 
          "4", "4", "2", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "4", "2", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "4", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "2", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", "0", 
          "0", "0", "0", "4", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "3", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "2", "1", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "4", "2", "0", "0", "3", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "3", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "2", "4", "0", "0", "2", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "3", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "3", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "2", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "4", "0", "0", "3", "2", "0", 
          "0", "0", "0", "5", "6", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "5", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "4", "0", 
          "0", "0", "0", "6", "5", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "4", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "5", "6", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "5", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "6", 
          "5", "6", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "6", "5", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "2", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "2", "0", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "3", "1", "3", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "3", "1", "3", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "4", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "4", "2", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "2", "3", "0", "0", "2", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "3", "2", "0", "0", "2", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "4", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "2", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "4", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "2", 
          "5", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "5", 
          "2", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "2", "0", "0", "2", "4", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "4", "2", "5", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "2", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "4", 
          "4", "5", "2", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "3", "2", "0", 
          "0", "0", "0", "6", "6", "3", "3", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "6", "3", "3", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "0", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "0", "1", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "3", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "3", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "3", "0", "0", "0", "0", "0", "0", "4", "2"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "3", "0", "0", "0", "0", "0", "0", "2", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "4", "2", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "4", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "3", "2", "0", "0", "2", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "2", "3", "0", "0", "2", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "4", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "4", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "2", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "5", 
          "2", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "2", 
          "5", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "2", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "4", 
          "4", "5", "2", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "2", "0", "0", "2", "4", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "4", "2", "5", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "6", "3", "3", "3", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "3", "2", "0", 
          "0", "0", "0", "6", "6", "3", "3", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "3", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "3", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "0", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "0", "1", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "3", "0", "0", "0", "0", "0", "0", "4", "2"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "3", "0", "0", "0", "0", "0", "0", "2", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "1", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "2", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "2", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "2", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "3", "2", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "2", "2", "0", "0", "2", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "2", "2", "0", "0", "2", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "0", "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "2", "0", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "2", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "2", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "3", "2", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "2", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "2", "2", "0", "0", "2", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "2", "2", "0", "0", "2", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "0", "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "2", "0", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "3", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "2", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", "0", 
          "0", "0", "0", "4", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "2", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "4", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "2", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "4", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "2", "2", "0", "0", "0", "2", "4", "0", "0", "2", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "2", "0", "0", "2", "0", "0", "4", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "3", "1", "0", 
          "0", "0", "0", "4", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "2", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "3", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "3", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "1", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "1", "0", "0", "4", 
          "7", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "3", "1", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "3", "0", "0", "7", 
          "4", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "1", "0", 
          "0", "0", "2", "2", "1", "0", "0", "2", "4", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "1", "0", "0", "5", 
          "5", "6", "4", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "3", "0", 
          "0", "2", "0", "1", "2", "0", "0", "4", "2", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "3", "0", "0", "5", 
          "5", "4", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "5", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "5", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "3", "3", "4", "4", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "5", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "5", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "4", "4", "3", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "2", "1", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "2", "1", "3", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "1", "3", "1", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "0", "1", "0", "1", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "2", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "0", "1", "0", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "4", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "3", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "2", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "2", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", "0", 
          "0", "0", "0", "4", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "4", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "4", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "2", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "2", "0", "0", "2", "0", "0", "4", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "2", "2", "0", "0", "0", "2", "4", "0", "0", "2", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "2", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "3", "1", "0", 
          "0", "0", "0", "4", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "3", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "3", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "3", "1", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "3", "0", "0", "7", 
          "4", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "1", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "1", "0", "0", "4", 
          "7", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "3", "0", 
          "0", "2", "0", "1", "2", "0", "0", "4", "2", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "3", "0", "0", "5", 
          "5", "4", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "1", "0", 
          "0", "0", "2", "2", "1", "0", "0", "2", "4", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "1", "0", "0", "5", 
          "5", "6", "4", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "5", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "5", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "4", "4", "3", "3", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "5", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "5", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "3", "3", "4", "4", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "1", "3", "1", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "1", "2", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "2", "1", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "2", "1", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "0", "1", "0", "1", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "2", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "0", "1", "0", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "4", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "2", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "2", "1", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "3", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "1", "1", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "0", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", "0", "0", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "1", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "3", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "0", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "4", 
          "3", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "2", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "3", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "2", "1", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "1", "0", "0", "1", "2", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", "0", "0", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "1", "1", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "0", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "3", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "1", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "0", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "4", 
          "3", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "0", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "1", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "2", "3", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "2", "4", "0", "0", "2", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "3", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "4", "2", "0", "0", "3", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "3", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "3", "1", "0", 
          "0", "0", "0", "4", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "2", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "1", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "3", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "4", 
          "2", "4", "2", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "1", "2", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "4", "2", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "3", "2", "0", 
          "0", "0", "0", "5", "6", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "5", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "5", "6", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", "0", 
          "3", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "6", "5", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "3", "0", "0", "6", 
          "5", "5", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "5", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "2", "0", "0", "5", 
          "6", "6", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "3", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "3", "1", "3", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "2", "3", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "1", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "4", "2", "0", "0", "3", "2", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "3", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "2", "4", "0", "0", "2", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "3", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "3", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", 
          "0", "0", "0", "3", "3", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "2", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "2", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "3", "1", "0", 
          "0", "0", "0", "4", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "3", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "1", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "1", "2", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "4", "2", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "4", 
          "2", "4", "2", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "5", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "3", "2", "0", 
          "0", "0", "0", "5", "6", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", "0", 
          "3", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "6", "5", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "5", "6", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "5", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "2", "0", "0", "5", 
          "6", "6", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "3", "0", "0", "6", 
          "5", "5", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "3", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "3", "1", "3", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "3", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "2", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "3", "0", "0", 
          "0", "0", "0", "1", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "3", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "3", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "2", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "2", "0", "0", "1", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "2", "1", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "2", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "2", "0", "0", "0", "0", "0", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "2", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "2", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "3", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "2", "0", "0", 
          "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "2", "0", 
          "0", "0", "0", "2", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "2", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "3", "0", "0", 
          "0", "0", "0", "1", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "3", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "3", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "2", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "1", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "3", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "3", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "3", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "3", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "3", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "3", "0", "0", 
          "0", "0", "0", "1", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "0", "0", 
          "0", "0", "3", "2", "0", "0", "0", "0", "3", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "3", "0", "0", "0", "2", 
          "2", "4", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "3", "0", 
          "0", "3", "0", "0", "2", "0", "0", "3", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "3", "0", "0", "2", 
          "2", "0", "4", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "4", "1", "0", "0", "3", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "4", "1", "0", "0", "4", "0", "0", 
          "0", "0", "0", "4", "5", "4", "4", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "1", "4", "0", "0", "0", "3", "0", "0", 
          "2", "1", "0", "0", "0", "0", "1", "4", "0", "0", "0", "4", "0", 
          "0", "0", "0", "5", "4", "1", "1", "4", "4", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "3", "2", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "2", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "3", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "1", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "3", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "3", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", 
          "3", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "3", "0", "0", "0", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "3", "0", "0", 
          "0", "0", "0", "1", "2", "1", "1", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "3", "0", 
          "0", "3", "0", "0", "2", "0", "0", "3", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "3", "0", "0", "2", 
          "2", "0", "4", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "0", "0", 
          "0", "0", "3", "2", "0", "0", "0", "0", "3", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "3", "0", "0", "0", "2", 
          "2", "4", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "1", "4", "0", "0", "0", "3", "0", "0", 
          "2", "1", "0", "0", "0", "0", "1", "4", "0", "0", "0", "4", "0", 
          "0", "0", "0", "5", "4", "1", "1", "4", "4", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "4", "1", "0", "0", "3", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "4", "1", "0", "0", "4", "0", "0", 
          "0", "0", "0", "4", "5", "4", "4", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "2", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "3", "2", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "3", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "3", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "5", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "2", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "4", "0", "0", "3", "2", "0", 
          "0", "0", "0", "5", "6", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "2", 
          "5", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "5", 
          "2", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "1", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "1", "0", "0", "4", 
          "7", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "3", "1", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "3", "0", "0", "7", 
          "4", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "3", "2", "0", 
          "0", "0", "0", "5", "6", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "5", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "2", "3", "0", 
          "0", "3", "0", "2", "2", "0", "0", "5", "2", "0", "0", "7", "4", 
          "0", "0", "2", "2", "1", "1", "0", "0", "2", "3", "0", "0", "6", 
          "6", "8", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "0", "3", "2", "2", "0", "0", "2", "5", "0", "0", "4", "7", 
          "0", "0", "1", "1", "2", "2", "0", "0", "3", "2", "0", "0", "6", 
          "6", "6", "8", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "2", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "4", "4", "0", "0", "5", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "2", "0", "0", "6", 
          "8", "6", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "4", "4", "0", "0", "5", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "3", "0", "0", "8", 
          "6", "6", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "4", "0", "0", "0", "0", "5", "6", "0", "0", "3", "3", "0", "0", 
          "4", "3", "0", "0", "0", "0", "6", "5", "0", "0", "5", "5", "0", 
          "0", "0", "0", "10", "10", "5", "5", "5", "5", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "4", 
          "3", "0", "0", "0", "0", "6", "5", "0", "0", "3", "3", "0", "0", 
          "3", "4", "0", "0", "0", "0", "5", "6", "0", "0", "5", "5", "0", 
          "0", "0", "0", "10", "10", "5", "5", "5", "5", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "2", "0", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", "0", 
          "0", "2", "0", "0", "0", "0", "1", "3", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", "0", 
          "2", "0", "0", "0", "0", "0", "3", "1", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "3", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "2", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "4", "0", "0", "3", "2", "0", 
          "0", "0", "0", "5", "6", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "5", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "5", 
          "2", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "2", 
          "5", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "3", "1", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "3", "0", "0", "7", 
          "4", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "1", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "1", "0", "0", "4", 
          "7", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "3", "1", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "1", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "5", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "3", "2", "0", 
          "0", "0", "0", "5", "6", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "0", "3", "2", "2", "0", "0", "2", "5", "0", "0", "4", "7", 
          "0", "0", "1", "1", "2", "2", "0", "0", "3", "2", "0", "0", "6", 
          "6", "6", "8", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "2", "3", "0", 
          "0", "3", "0", "2", "2", "0", "0", "5", "2", "0", "0", "7", "4", 
          "0", "0", "2", "2", "1", "1", "0", "0", "2", "3", "0", "0", "6", 
          "6", "8", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "4", "4", "0", "0", "5", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "3", "0", "0", "8", 
          "6", "6", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "2", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "4", "4", "0", "0", "5", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "2", "0", "0", "6", 
          "8", "6", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "4", 
          "3", "0", "0", "0", "0", "6", "5", "0", "0", "3", "3", "0", "0", 
          "3", "4", "0", "0", "0", "0", "5", "6", "0", "0", "5", "5", "0", 
          "0", "0", "0", "10", "10", "5", "5", "5", "5", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "4", "0", "0", "0", "0", "5", "6", "0", "0", "3", "3", "0", "0", 
          "4", "3", "0", "0", "0", "0", "6", "5", "0", "0", "5", "5", "0", 
          "0", "0", "0", "10", "10", "5", "5", "5", "5", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "0", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "3", "1", "0", "0", "1", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "4", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "5", "6", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "4", "0", 
          "0", "0", "0", "6", "5", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "2", "0", "0", "2", "4", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "4", "2", "5", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "2", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "4", 
          "4", "5", "2", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "2", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "3", "2", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "1", "0", 
          "0", "0", "2", "2", "1", "0", "0", "2", "4", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "1", "0", "0", "5", 
          "5", "6", "4", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "3", "0", 
          "0", "2", "0", "1", "2", "0", "0", "4", "2", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "3", "0", "0", "5", 
          "5", "4", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "0", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "5", "6", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", "0", 
          "3", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "6", "5", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "3", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "3", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "4", "1", "0", "0", "3", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "4", "1", "0", "0", "4", "0", "0", 
          "0", "0", "0", "4", "5", "4", "4", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "1", "4", "0", "0", "0", "3", "0", "0", 
          "2", "1", "0", "0", "0", "0", "1", "4", "0", "0", "0", "4", "0", 
          "0", "0", "0", "5", "4", "1", "1", "4", "4", "0", "0"},
         {"0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "2", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "4", "4", "0", "0", "5", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "2", "0", "0", "6", 
          "8", "6", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "4", "4", "0", "0", "5", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "3", "0", "0", "8", 
          "6", "6", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "4", "1", "0", 
          "0", "0", "3", "3", "0", "0", "0", "2", "5", "0", "0", "6", "4", 
          "0", "0", "2", "2", "1", "1", "0", "0", "4", "1", "0", "0", "6", 
          "6", "9", "4", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", "4", "0", 
          "0", "3", "0", "0", "3", "0", "0", "5", "2", "0", "0", "4", "6", 
          "0", "0", "1", "1", "2", "2", "0", "0", "1", "4", "0", "0", "6", 
          "6", "4", "9", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "4", 
          "4", "0", "0", "0", "0", "5", "6", "0", "0", "2", "3", "0", "0", 
          "4", "4", "0", "0", "0", "0", "5", "6", "0", "0", "4", "5", "0", 
          "0", "0", "0", "10", "10", "4", "4", "5", "5", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "4", 
          "4", "0", "0", "0", "0", "6", "5", "0", "0", "3", "2", "0", "0", 
          "4", "4", "0", "0", "0", "0", "6", "5", "0", "0", "5", "4", "0", 
          "0", "0", "0", "10", "10", "5", "5", "4", "4", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "4", "5", "2", "3", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "4", "5", "3", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "5", "4", "2", "2", "3", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "2", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "2", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "3", "1", "0", "0", "1", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "1", "3", "0", "0", "0", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "2", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "0", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "2", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "3", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "3", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "4", "0", 
          "0", "0", "0", "6", "5", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "4", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "5", "6", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "2", "2", "0", "0", "4", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "4", 
          "4", "5", "2", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "2", "0", "0", "2", "4", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "4", "2", "5", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "2", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "2", "0", "0", "0", "3", "0", 
          "0", "0", "0", "3", "2", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "2", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "2", "1", "0", "0", "3", "0", "0", 
          "0", "0", "0", "2", "3", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "3", "0", 
          "0", "2", "0", "1", "2", "0", "0", "4", "2", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "3", "0", "0", "5", 
          "5", "4", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "1", "0", 
          "0", "0", "2", "2", "1", "0", "0", "2", "4", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "1", "0", "0", "5", 
          "5", "6", "4", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "0", "0", "0", 
          "2", "1", "0", "0", "0", "0", "3", "1", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "0", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "1", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "1", "1", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "2", "4", "0", "0", "1", "2", "0", "0", 
          "3", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "6", "5", "2", "2", "3", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "4", "2", "0", "0", "2", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "5", "6", "3", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "3", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "3", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "1", "4", "0", "0", "0", "3", "0", "0", 
          "2", "1", "0", "0", "0", "0", "1", "4", "0", "0", "0", "4", "0", 
          "0", "0", "0", "5", "4", "1", "1", "4", "4", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "4", "1", "0", "0", "3", "0", "0", "0", 
          "1", "2", "0", "0", "0", "0", "4", "1", "0", "0", "4", "0", "0", 
          "0", "0", "0", "4", "5", "4", "4", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "2", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "4", "4", "0", "0", "5", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "3", "0", "0", "8", 
          "6", "6", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "0", "0", "1", "2", "0", "0", "0", "0", "2", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "4", "4", "0", "0", "5", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "2", "0", "0", "6", 
          "8", "6", "6", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", "4", "0", 
          "0", "3", "0", "0", "3", "0", "0", "5", "2", "0", "0", "4", "6", 
          "0", "0", "1", "1", "2", "2", "0", "0", "1", "4", "0", "0", "6", 
          "6", "4", "9", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "4", "1", "0", 
          "0", "0", "3", "3", "0", "0", "0", "2", "5", "0", "0", "6", "4", 
          "0", "0", "2", "2", "1", "1", "0", "0", "4", "1", "0", "0", "6", 
          "6", "9", "4", "0", "0", "0", "0", "0", "0", "5", "5"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "4", 
          "4", "0", "0", "0", "0", "6", "5", "0", "0", "3", "2", "0", "0", 
          "4", "4", "0", "0", "0", "0", "6", "5", "0", "0", "5", "4", "0", 
          "0", "0", "0", "10", "10", "5", "5", "4", "4", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "4", 
          "4", "0", "0", "0", "0", "5", "6", "0", "0", "2", "3", "0", "0", 
          "4", "4", "0", "0", "0", "0", "5", "6", "0", "0", "4", "5", "0", 
          "0", "0", "0", "10", "10", "4", "4", "5", "5", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "5", "4", "2", "2", "3", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "4", "5", "2", "3", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "4", "5", "3", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "3"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "3", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "3", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "6", "5", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "5", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "6", 
          "5", "6", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "3", "2", "0", 
          "0", "0", "0", "6", "6", "3", "3", "3", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "6", "3", "3", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "2", "2", "0", "0", "2", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "2", "2", "0", "0", "2", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "5", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "5", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "3", "3", "4", "4", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "5", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "5", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "4", "4", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "4", 
          "3", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "3", "0", "0", "6", 
          "5", "5", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "5", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "2", "0", "0", "5", 
          "6", "6", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "3", "2", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "2", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "4", "0", "0", "0", "0", "5", "6", "0", "0", "3", "3", "0", "0", 
          "4", "3", "0", "0", "0", "0", "6", "5", "0", "0", "5", "5", "0", 
          "0", "0", "0", "10", "10", "5", "5", "5", "5", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "4", 
          "3", "0", "0", "0", "0", "6", "5", "0", "0", "3", "3", "0", "0", 
          "3", "4", "0", "0", "0", "0", "5", "6", "0", "0", "5", "5", "0", 
          "0", "0", "0", "10", "10", "5", "5", "5", "5", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "4", 
          "4", "0", "0", "0", "0", "5", "6", "0", "0", "2", "3", "0", "0", 
          "4", "4", "0", "0", "0", "0", "5", "6", "0", "0", "4", "5", "0", 
          "0", "0", "0", "10", "10", "4", "4", "5", "5", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "4", 
          "4", "0", "0", "0", "0", "6", "5", "0", "0", "3", "2", "0", "0", 
          "4", "4", "0", "0", "0", "0", "6", "5", "0", "0", "5", "4", "0", 
          "0", "0", "0", "10", "10", "5", "5", "4", "4", "0", "0"},
         {"1", "0", "0", "0", "2", "2", "0", "0", "0", "0", "4", "4", "0", 
          "0", "2", "3", "3", "2", "0", "0", "6", "6", "0", "0", "8", "8", 
          "0", "0", "2", "2", "2", "2", "0", "0", "4", "4", "0", "0", "10", 
          "10", "10", "10", "0", "0", "0", "0", "0", "0", "8", "8"},
         {"0", "1", "0", "0", "2", "2", "0", "0", "0", "0", "4", "4", "0", 
          "0", "3", "2", "2", "3", "0", "0", "6", "6", "0", "0", "8", "8", 
          "0", "0", "2", "2", "2", "2", "0", "0", "4", "4", "0", "0", "10", 
          "10", "10", "10", "0", "0", "0", "0", "0", "0", "8", "8"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "3", "4", 
          "0", "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "3", "4", 
          "0", "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "3", 
          "0", "0", "1", "1", "1", "0", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "3", 
          "0", "0", "1", "1", "0", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "4", "3", "4", "3", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "3", "4", "3", "4", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "4", 
          "3", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "3", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "3", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "3", "2", "1", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "3", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "5", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "6", 
          "5", "6", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "3", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "6", "5", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "3", "0", 
          "0", "0", "0", "6", "6", "3", "3", "3", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "3", "2", "0", 
          "0", "0", "0", "6", "6", "3", "3", "3", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "2", "2", "0", "0", "2", "2", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "2", "2", "0", "0", "2", "2", 
          "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "5", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "5", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "4", "4", "3", "3", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "5", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "5", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "3", "3", "4", "4", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "3", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "1", "0", "0", "4", 
          "3", "4", "4", "0", "0", "0", "0", "0", "0", "3", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "5", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "3", "2", "0", "0", "5", 
          "6", "6", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "5", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "3", "0", "0", "6", 
          "5", "5", "6", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "2", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "1", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "3", "2", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "4", 
          "3", "0", "0", "0", "0", "6", "5", "0", "0", "3", "3", "0", "0", 
          "3", "4", "0", "0", "0", "0", "5", "6", "0", "0", "5", "5", "0", 
          "0", "0", "0", "10", "10", "5", "5", "5", "5", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "4", "0", "0", "0", "0", "5", "6", "0", "0", "3", "3", "0", "0", 
          "4", "3", "0", "0", "0", "0", "6", "5", "0", "0", "5", "5", "0", 
          "0", "0", "0", "10", "10", "5", "5", "5", "5", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", "4", 
          "4", "0", "0", "0", "0", "6", "5", "0", "0", "3", "2", "0", "0", 
          "4", "4", "0", "0", "0", "0", "6", "5", "0", "0", "5", "4", "0", 
          "0", "0", "0", "10", "10", "5", "5", "4", "4", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "1", "0", "0", "4", 
          "4", "0", "0", "0", "0", "5", "6", "0", "0", "2", "3", "0", "0", 
          "4", "4", "0", "0", "0", "0", "5", "6", "0", "0", "4", "5", "0", 
          "0", "0", "0", "10", "10", "4", "4", "5", "5", "0", "0"},
         {"0", "1", "0", "0", "2", "2", "0", "0", "0", "0", "4", "4", "0", 
          "0", "3", "2", "2", "3", "0", "0", "6", "6", "0", "0", "8", "8", 
          "0", "0", "2", "2", "2", "2", "0", "0", "4", "4", "0", "0", "10", 
          "10", "10", "10", "0", "0", "0", "0", "0", "0", "8", "8"},
         {"1", "0", "0", "0", "2", "2", "0", "0", "0", "0", "4", "4", "0", 
          "0", "2", "3", "3", "2", "0", "0", "6", "6", "0", "0", "8", "8", 
          "0", "0", "2", "2", "2", "2", "0", "0", "4", "4", "0", "0", "10", 
          "10", "10", "10", "0", "0", "0", "0", "0", "0", "8", "8"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "3", 
          "0", "0", "1", "1", "1", "0", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "3", 
          "0", "0", "1", "1", "0", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "3", "4", 
          "0", "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "3", "4", 
          "0", "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "4", "3", "4", "3", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "3", "4", "3", "4", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "2", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "2", "0", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "0", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "3", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "2", "1", "3", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "1", "3", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "4", "5", "2", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "3", "4", 
          "0", "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "3", 
          "0", "0", "1", "1", "1", "0", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "2", "1", "0", "0", "1", "3", "0", "0", "1", "1", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "2", "3", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "0", "0", "2", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "1", "2", "0", "0", "3", "1", "0", "0", "1", "1", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "0", 
          "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "3", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "0", "0", "2", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "2", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "2", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "2", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "0", "1", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "3", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "2", "1", "3", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "2", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "4", "5", "3", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "5", "4", "2", "2", "3", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "3", "4", 
          "0", "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "3", 
          "0", "0", "1", "1", "0", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "2", "3", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "0", "0", "2", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "2", "1", "0", "0", "1", "3", "0", "0", "1", "1", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "0", 
          "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "3", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "0", "0", "2", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "1", "2", "0", "0", "3", "1", "0", "0", "1", "1", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "2", "1", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "2", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "2", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "2", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "2", "0", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "3", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "0", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "1", "3", "1", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "1", "2", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "1", "3"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "0", "1", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "1", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "5", "4", "2", "2", "2", "3", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "4", "5", "2", "3", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "3", 
          "0", "0", "1", "1", "1", "0", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "3", "4", 
          "0", "0", "1", "0", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "1", "2", "0", "0", "3", "1", "0", "0", "1", "1", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "0", 
          "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "3", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "0", "0", "2", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "2", "1", "0", "0", "1", "3", "0", "0", "1", "1", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "2", "3", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "0", "0", "2", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "2", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", "3", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "3", "1", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "2", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "2", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "2", "0", "0", "3", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "2", "0", "0", "0", "2", 
          "3", "3", "2", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "3", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "2", "0", "0", "0", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "0", "1", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", "1", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "0", "0", "0", "1", 
          "1", "2", "1", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "3", "0", 
          "0", "0", "0", "4", "3", "3", "1", "2", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "2", "2", "0", "0", "3", "1", "0", 
          "0", "0", "0", "3", "4", "2", "1", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "1", 
          "0", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "1", 
          "3", "2", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "2", 
          "0", "0", "0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "3", 
          "1", "1", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "0", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "0", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", 
          "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", 
          "0", "1", "0", "0", "1", "0", "0", "2", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", 
          "3", "2", "3", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "2", "0", "0", 
          "0", "0", "1", "1", "0", "0", "0", "1", "2", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "3", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", 
          "1", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", 
          "0", "0", "0", "2", "2", "1", "0", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0", "0", "0", "2", "0", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "0", "0", 
          "0", "0", "0", "2", "2", "2", "1", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0", "0", "1", "0", "0", "1", "1", "0", "0", "1", "3", 
          "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "1", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", "1", 
          "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "2", 
          "2", "4", "1", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "0", "3", 
          "1", "0", "0", "0", "0", "3", "2", "0", "0", "1", "1", "0", "0", 
          "1", "3", "0", "0", "0", "0", "2", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", "1", 
          "3", "0", "0", "0", "0", "2", "3", "0", "0", "1", "1", "0", "0", 
          "3", "1", "0", "0", "0", "0", "3", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "5", "5", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "2", 
          "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "2", "0", "0", 
          "2", "1", "0", "0", "0", "0", "2", "3", "0", "0", "1", "4", "0", 
          "0", "0", "0", "5", "4", "2", "2", "3", "2", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", 
          "2", "0", "0", "0", "0", "3", "2", "0", "0", "2", "1", "0", "0", 
          "1", "2", "0", "0", "0", "0", "3", "2", "0", "0", "4", "1", "0", 
          "0", "0", "0", "4", "5", "3", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "3", 
          "0", "0", "1", "1", "0", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "4", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "3", "4", 
          "0", "0", "0", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "4", "5", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "0", 
          "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "0", "3", "2", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "2", "0", "0", "2", 
          "2", "2", "3", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"0", "1", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", "0", 
          "0", "1", "0", "1", "2", "0", "0", "3", "1", "0", "0", "1", "1", 
          "0", "0", "1", "1", "1", "1", "0", "0", "0", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "0", 
          "0", "0", "2", "0", "0", "0", "0", "0", "1", "0", "0", "2", "3", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "1", "0", "0", "2", 
          "2", "3", "2", "0", "0", "0", "0", "0", "0", "1", "1"},
         {"1", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "1", "2", "1", "0", "0", "1", "3", "0", "0", "1", "1", 
          "0", "0", "1", "1", "1", "1", "0", "0", "1", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "2", "1", "2", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "3", "1", "3", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "3", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "3", "0", "0", "0", "0", "0", "0", "4", "2"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "3", "0", "0", "0", "0", "0", "0", "4", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "0", "2", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "2", "0", "2", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "0", "1", "0", "1", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "2", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "0", "1", "0", "1", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "2", "4"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "3", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "3", "1", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "1", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "3", "4"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "4", "3", "4", "3", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "4", "3", "4", "3", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"},
         {"1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "1", "2", "2", "0", "0", "4", "4", "0", "0", "2", "2", 
          "0", "0", "2", "1", "2", "1", "0", "0", "1", "1", "0", "0", "4", 
          "4", "3", "3", "0", "0", "0", "0", "0", "0", "5", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "0", 
          "0", "2", "2", "0", "0", "0", "0", "2", "2", "0", "0", "4", "4", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "2", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "1", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "1", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "3", "1", "3", "1", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "2", "2", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "3", "1", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "3", "0", "0", "0", "0", "0", "0", "2", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "0", "1", "0", "1", "0", "0", "1", "1", "0", "0", "3", 
          "3", "3", "3", "0", "0", "0", "0", "0", "0", "2", "4"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "2", "0", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "2", "2", "0", "2", "0", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "0", "1", "0", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "4", "2"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "3", "3", 
          "0", "0", "1", "0", "1", "0", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "4", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", 
          "0", "0", "0", "3", "3", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", 
          "0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", 
          "0", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", "1", 
          "1", "1", "1", "0", "0", "0", "0", "0", "0", "0", "2"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "3", "1", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", 
          "2", "0", "0", "0", "0", "3", "3", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "3", "1", "3", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", 
          "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "2", "2", "0", "0", "0", "0", "0", "0", "2", "1"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", "0", 
          "1", "1", "0", "0", "0", "0", "2", "2", "0", "0", "1", "1", "0", 
          "0", "0", "0", "4", "4", "2", "2", "2", "2", "0", "0"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "4"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "2", "2", "0", 
          "0", "1", "1", "1", "1", "0", "0", "3", "3", "0", "0", "4", "4", 
          "0", "0", "1", "1", "1", "1", "0", "0", "2", "2", "0", "0", "5", 
          "5", "5", "5", "0", "0", "0", "0", "0", "0", "4", "3"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "3", "4", "3", "4", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "1", "1", "0", "0", "3", 
          "3", "0", "0", "0", "0", "4", "4", "0", "0", "2", "2", "0", "0", 
          "3", "3", "0", "0", "0", "0", "4", "4", "0", "0", "4", "4", "0", 
          "0", "0", "0", "8", "8", "3", "4", "3", "4", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", 
          "1", "0", "0", "0", "0", "3", "3", "0", "0", "0", "0", "0", "0", 
          "1", "1", "0", "0", "0", "0", "3", "3", "0", "0", "2", "2", "0", 
          "0", "0", "0", "3", "3", "2", "1", "2", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "1", "0", "0", "2", 
          "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", "0", 
          "2", "2", "0", "0", "0", "0", "1", "1", "0", "0", "2", "2", "0", 
          "0", "0", "0", "4", "4", "1", "2", "1", "2", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "0", 
          "0", "2", "2", "0", "0", "0", "0", "2", "2", "0", "0", "4", "4", 
          "0", "0", "0", "0", "0", "0", "0", "0", "2", "2", "0", "0", "4", 
          "4", "4", "4", "0", "0", "0", "0", "0", "0", "2", "2"},
         {"1", "1", "0", "0", "1", "1", "0", "0", "0", "0", "1", "1", "0", 
          "0", "1", "1", "2", "2", "0", "0", "4", "4", "0", "0", "2", "2", 
          "0", "0", "1", "2", "1", "2", "0", "0", "1", "1", "0", "0", "4", 
          "4", "3", "3", "0", "0", "0", "0", "0", "0", "2", "5"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875198462767265*^9, 3.8751984872342854`*^9}, {
   3.8751985351885996`*^9, 3.8751985435951195`*^9}, 3.875199317675089*^9, 
   3.8752009841589165`*^9},ExpressionUUID->"b4f55f10-b1c8-4322-91f1-\
40ef46e32dc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Twists", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["7", "8"], ",", "0", ",", "0", ",", 
     FractionBox["7", "8"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["5", "24"], ",", 
     FractionBox["17", "24"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["7", "8"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "24"], ",", 
     FractionBox["13", "24"], ",", 
     FractionBox["5", "6"], ",", 
     FractionBox["5", "6"], ",", 
     FractionBox["7", "8"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["7", "8"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "24"], ",", 
     FractionBox["13", "24"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["1", "8"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", "0", ",", "0", ",", 
     FractionBox["17", "24"], ",", 
     FractionBox["5", "24"], ",", 
     FractionBox["11", "24"], ",", 
     FractionBox["11", "24"], ",", 
     FractionBox["23", "24"], ",", 
     FractionBox["23", "24"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8751985477601566`*^9, {3.875616222812408*^9, 3.8756164030415945`*^9}, {
   3.875616452502056*^9, 
   3.875616453876732*^9}},ExpressionUUID->"267c5043-fdab-41e5-9173-\
c1c6d881c916"]
},
WindowSize->{1264, 621},
WindowMargins->{{309, Automatic}, {Automatic, 171}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"03f67ffd-b138-420a-a197-fa12ce7b8adb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1649, 40, 63, "Text",ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-5c2f3ae63256"],
Cell[2210, 62, 759491, 10658, 43735, "Input",ExpressionUUID->"b4f55f10-b1c8-4322-91f1-40ef46e32dc3"],
Cell[761704, 10722, 1893, 53, 81, "Input",ExpressionUUID->"267c5043-fdab-41e5-9173-c1c6d881c916"]
}
]
*)



==> Code/Sl4k8m4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     37659,        830]
NotebookOptionsPosition[     37113,        814]
NotebookOutlinePosition[     37515,        830]
CellTagsIndexPosition[     37472,        827]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In the following code we pick a labeling for the 16 simple objects of ",
 Cell[BoxData[
  TagBox[
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{
      SubscriptBox["sl", "4"], ",", "8"}], "]"}], " ", 
    SubsuperscriptBox["\[Null]", 
     RowBox[{"Rep", "[", 
      SubscriptBox["Z", "4"], "]"}], "0"]}],
   HoldForm]],
  CellChangeTimes->{{3.875198835791706*^9, 3.8751988577272243`*^9}, {
   3.8751989808056*^9, 3.875199064554779*^9}, {3.8751991038219976`*^9, 
   3.875199203770405*^9}},ExpressionUUID->
  "237ef9f9-9c66-46bf-b7a8-e48fb2994b72"],
 ". The unit is given the label 1, and the rest are chosen arbitrarily. \
FusionMatrices is a 16x16x16 tensor, whose (i,j,k)-th entry is the fusion \
coefficient ",
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{"N", "k"},
    "Superscript"], 
   RowBox[{"i", ",", "j"}]]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}},
  ExpressionUUID->"d17d2c65-358d-456c-bcbb-74df058ec2be"],
 ". The object Twists is 16 dimensional vector whose i-th entry is the value ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Arg", "[", 
    SubscriptBox["\[Theta]", "i"], "]"}], "."}]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}, 
    3.8751986972441273`*^9},ExpressionUUID->
  "79b77daa-c1e1-4807-8066-97910d33c90f"]
}], "Text",
 CellChangeTimes->{{3.8751985189534082`*^9, 3.8751985941601343`*^9}, {
  3.875198642733336*^9, 3.8751987480840616`*^9}, {3.875199209967491*^9, 
  3.8751992348626223`*^9}, {3.875199369780706*^9, 3.875199375423633*^9}, {
  3.8752011250100365`*^9, 
  3.875201167600815*^9}},ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-\
5c2f3ae63256"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionMatrices", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"1", "13", "3", "7", "10", "2", "12", "3", "3", "3", "5", "5", "5", 
          "5", "5", "5"},
         {"0", "3", "1", "1", "3", "0", "2", "1", "1", "1", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "7", "1", "4", "6", "2", "8", "1", "1", "1", "3", "3", "3", 
          "3", "3", "3"},
         {"0", "10", "3", "6", "8", "2", "10", "2", "2", "2", "4", "4", "4", 
          "4", "4", "4"},
         {"0", "2", "0", "2", "2", "0", "3", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "12", "2", "8", "10", "3", "14", "2", "2", "2", "5", "5", "5", 
          "5", "5", "5"},
         {"0", "3", "1", "1", "2", "0", "2", "0", "1", "1", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "3", "1", "1", "2", "0", "2", "1", "0", "1", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "3", "1", "1", "2", "0", "2", "1", "1", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "1", "2", "2", 
          "2", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "1", "2", 
          "2", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "1", 
          "2", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "1", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "1", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "3", "1", "1", "3", "0", "2", "1", "1", "1", "1", "1", "1", 
          "1", "1", "1"},
         {"1", "1", "1", "1", "0", "0", "0", "1", "1", "1", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "1", "1", "0", "2", "2", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "3", "0", "0", "2", "0", "2", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "0", "0", "2", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "2", "0", "2", "2", "1", "4", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "1", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "1", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", 
          "1", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "7", "1", "4", "6", "2", "8", "1", "1", "1", "3", "3", "3", 
          "3", "3", "3"},
         {"0", "1", "1", "1", "0", "2", "2", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"1", "4", "1", "5", "4", "0", "4", "2", "2", "2", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "6", "0", "4", "6", "0", "6", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "2", "2", "0", "0", "1", "1", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "8", "2", "4", "6", "1", "7", "2", "2", "2", "3", "3", "3", 
          "3", "3", "3"},
         {"0", "1", "0", "2", "1", "0", "2", "1", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "1", "0", "2", "1", "0", "2", "0", "1", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "2", "1", "0", "2", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "3", "1", "1", "2", "1", "3", "0", "1", "0", "2", "2", "1", 
          "1", "1", "1"},
         {"0", "3", "1", "1", "2", "1", "3", "0", "1", "0", "2", "2", "1", 
          "1", "1", "1"},
         {"0", "3", "1", "1", "2", "1", "3", "0", "0", "1", "1", "1", "2", 
          "1", "2", "1"},
         {"0", "3", "1", "1", "2", "1", "3", "1", "0", "0", "1", "1", "1", 
          "2", "1", "2"},
         {"0", "3", "1", "1", "2", "1", "3", "0", "0", "1", "1", "1", "2", 
          "1", "2", "1"},
         {"0", "3", "1", "1", "2", "1", "3", "1", "0", "0", "1", "1", "1", 
          "2", "1", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "10", "3", "6", "8", "2", "10", "2", "2", "2", "4", "4", "4", 
          "4", "4", "4"},
         {"0", "3", "0", "0", "2", "0", "2", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "6", "0", "4", "6", "0", "6", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"1", "8", "2", "6", "6", "2", "8", "2", "2", "2", "3", "3", "3", 
          "3", "3", "3"},
         {"0", "2", "0", "0", "2", "1", "2", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "10", "2", "6", "8", "2", "11", "2", "2", "2", "4", "4", "4", 
          "4", "4", "4"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "1", "1", "1", "1", 
          "0", "1", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "1", "0", "0", "1", 
          "1", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "1", "0", "1", "1", "0", 
          "1", "0", "1"},
         {"0", "4", "1", "2", "3", "1", "4", "1", "0", "1", "1", "1", "2", 
          "2", "2", "2"},
         {"0", "4", "1", "2", "3", "1", "4", "1", "0", "1", "1", "1", "2", 
          "2", "2", "2"},
         {"0", "4", "1", "2", "3", "1", "4", "1", "1", "0", "2", "2", "1", 
          "2", "1", "2"},
         {"0", "4", "1", "2", "3", "1", "4", "0", "1", "1", "2", "2", "2", 
          "1", "2", "1"},
         {"0", "4", "1", "2", "3", "1", "4", "1", "1", "0", "2", "2", "1", 
          "2", "1", "2"},
         {"0", "4", "1", "2", "3", "1", "4", "0", "1", "1", "2", "2", "2", 
          "1", "2", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "2", "0", "2", "2", "0", "3", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "0", "0", "2", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "2", "2", "0", "0", "1", "1", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "2", "0", "0", "2", "1", "2", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"1", "0", "0", "1", "1", "0", "0", "1", "1", "1", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "3", "1", "1", "2", "0", "2", "1", "1", "1", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "1", "0", "1", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "1"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0"},
         {"0", "1", "0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "12", "2", "8", "10", "3", "14", "2", "2", "2", "5", "5", "5", 
          "5", "5", "5"},
         {"0", "2", "0", "2", "2", "1", "4", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "8", "2", "4", "6", "1", "7", "2", "2", "2", "3", "3", "3", 
          "3", "3", "3"},
         {"0", "10", "2", "6", "8", "2", "11", "2", "2", "2", "4", "4", "4", 
          "4", "4", "4"},
         {"0", "3", "1", "1", "2", "0", "2", "1", "1", "1", "1", "1", "1", 
          "1", "1", "1"},
         {"1", "14", "4", "7", "11", "2", "12", "3", "3", "3", "5", "5", "5", 
          "5", "5", "5"},
         {"0", "2", "0", "2", "2", "1", "3", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "2", "0", "2", "2", "1", "3", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "2", "0", "2", "2", "1", "3", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "3", "1", "1", "2", "0", "2", "0", "1", "1", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "1", "1", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "1", "0", "2", "1", "0", "2", "1", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "1", "1", "1", "1", 
          "0", "1", "0"},
         {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "2", "0", "2", "2", "1", "3", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"1", "0", "1", "1", "0", "0", "0", "2", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "1", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "1", 
          "0", "1", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "1", 
          "0", "1", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0"},
         {"0", "1", "1", "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "1", 
          "0", "0", "0"},
         {"0", "1", "1", "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "3", "1", "1", "2", "0", "2", "1", "0", "1", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "1", "1", "0", "0", "0", "0", "0", "1", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "2", "1", "0", "2", "0", "1", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "1", "0", "0", "1", 
          "1", "1", "1"},
         {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "2", "0", "2", "2", "1", "3", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "1", "0", "0", "1", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0"},
         {"1", "0", "1", "1", "0", "0", "0", "0", "2", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "1", "0", "2", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "1", "0", "0", "2", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "1", "1"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "1", "1"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "3", "1", "1", "2", "0", "2", "1", "1", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "1", "1", "0", "0", "0", "0", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "1", "0", "2", "1", "0", "2", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "1", "0", "1", "1", "0", 
          "1", "0", "1"},
         {"0", "0", "0", "0", "0", "1", "1", "0", "0", "0", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "2", "0", "2", "2", "1", "3", "0", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "1", "0", "0", "1", "0", "0", "0", "1", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "0", "1", "0", "0", "0", "0", "0", 
          "0", "0", "0"},
         {"1", "0", "1", "1", "0", "0", "0", "0", "0", "2", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", 
          "1", "0", "1"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", 
          "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0", 
          "0", "0", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "1", "2", "2", 
          "2", "2", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "1", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "3", "1", "1", "2", "1", "3", "0", "1", "0", "2", "2", "1", 
          "1", "1", "1"},
         {"0", "4", "1", "2", "3", "1", "4", "1", "0", "1", "1", "1", "2", 
          "2", "2", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "1", "0", "0", "1", "0", 
          "0", "0", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "1", 
          "0", "1", "0"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "1", "0", "2", "0", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "1", "0", 
          "1", "0", "1"},
         {"0", "2", "1", "2", "1", "1", "2", "1", "0", "1", "1", "2", "0", 
          "0", "0", "0"},
         {"1", "1", "1", "2", "1", "0", "2", "0", "2", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "0", "1", "0", "1", 
          "1", "0", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "0", "1", "1", "0", "1", 
          "1", "1", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "0", "1", "0", "0", 
          "1", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "0", "1", "1", "0", "1", 
          "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", 
          "0", "0", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "1", "2", 
          "2", "2", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "1", "0", "1", "1", "0", 
          "0", "0", "0"},
         {"0", "3", "1", "1", "2", "1", "3", "0", "1", "0", "2", "2", "1", 
          "1", "1", "1"},
         {"0", "4", "1", "2", "3", "1", "4", "1", "0", "1", "1", "1", "2", 
          "2", "2", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "1", "0", "1", "0", "0", 
          "0", "0", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "1", 
          "0", "1", "0"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "1", "0", "0", "2", "0", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "0", "0", 
          "1", "0", "1"},
         {"1", "1", "1", "2", "1", "0", "2", "0", "2", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "2", "1", "2", "1", "1", "2", "1", "0", "1", "2", "1", "0", 
          "0", "0", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "0", "0", "1", "1", 
          "1", "0", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "0", "1", "0", "1", "1", 
          "1", "1", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "0", "0", "1", "0", 
          "1", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "0", "1", "0", "1", "1", 
          "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
          "0", "0", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "1", 
          "2", "2", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "3", "1", "1", "2", "1", "3", "0", "0", "1", "1", "1", "2", 
          "1", "2", "1"},
         {"0", "4", "1", "2", "3", "1", "4", "1", "1", "0", "2", "2", "1", 
          "2", "1", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0", "1", "0", "0", "0", 
          "0", "1", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "1", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "0", 
          "1", "1", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "0", "1", "0", "0", "2", 
          "0", "0", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "0", "1", "0", "1", 
          "1", "0", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "0", "0", "1", "1", 
          "1", "0", "1"},
         {"0", "2", "1", "2", "1", "1", "2", "1", "1", "0", "0", "0", "1", 
          "0", "2", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "0", "1", "1", "1", 
          "1", "0", "0"},
         {"1", "1", "1", "2", "1", "0", "2", "0", "0", "2", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "0", "1", "1", "1", 
          "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "1", "0", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "1", "2", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "3", "1", "1", "2", "1", "3", "1", "0", "0", "1", "1", "1", 
          "2", "1", "2"},
         {"0", "4", "1", "2", "3", "1", "4", "0", "1", "1", "2", "2", "2", 
          "1", "2", "1"},
         {"0", "1", "0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "1"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "1", "1", "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
          "2", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", 
          "0", "1", "1"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", 
          "0", "0", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "0", "1", "1", "0", "1", 
          "1", "1", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "0", "1", "0", "1", "1", 
          "1", "1", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "0", "1", "1", "1", 
          "1", "0", "0"},
         {"0", "2", "1", "2", "1", "1", "2", "0", "1", "1", "0", "0", "0", 
          "1", "0", "2"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "0", "1", "1", "0", 
          "1", "1", "0"},
         {"1", "1", "1", "2", "1", "0", "2", "2", "0", "0", "1", "1", "1", 
          "1", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "1", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "1", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "1", "0"},
         {"0", "3", "1", "1", "2", "1", "3", "0", "0", "1", "1", "1", "2", 
          "1", "2", "1"},
         {"0", "4", "1", "2", "3", "1", "4", "1", "1", "0", "2", "2", "1", 
          "2", "1", "2"},
         {"0", "1", "0", "1", "1", "0", "1", "0", "0", "1", "0", "0", "1", 
          "0", "0", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "1", 
          "0", "0", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", 
          "1", "0", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "0", "1", "0", "0", "0", 
          "0", "2", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "0", "1", "0", "0", 
          "1", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "1", "0", "0", "0", "1", "0", 
          "1", "1", "1"},
         {"1", "1", "1", "2", "1", "0", "2", "0", "0", "2", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "0", "1", "1", "0", 
          "1", "1", "0"},
         {"0", "2", "1", "2", "1", "1", "2", "1", "1", "0", "0", "0", "2", 
          "0", "1", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "0", "1", "1", "0", 
          "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
          "0", "0", "1"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "1"},
         {"0", "1", "0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", 
          "1", "0", "1"},
         {"0", "3", "1", "1", "2", "1", "3", "1", "0", "0", "1", "1", "1", 
          "2", "1", "2"},
         {"0", "4", "1", "2", "3", "1", "4", "0", "1", "1", "2", "2", "2", 
          "1", "2", "1"},
         {"0", "1", "0", "1", "1", "0", "1", "1", "0", "0", "0", "0", "0", 
          "1", "0", "0"},
         {"0", "5", "1", "3", "4", "1", "5", "1", "1", "1", "2", "2", "2", 
          "2", "2", "2"},
         {"0", "1", "1", "1", "0", "1", "1", "1", "0", "0", "0", "0", "0", 
          "0", "0", "2"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "0", "0", "1", 
          "1", "1", "0"},
         {"0", "1", "0", "0", "1", "0", "1", "0", "0", "0", "1", "1", "0", 
          "1", "0", "0"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "0", "1", "1", "0", "1", 
          "0", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "0", "1", "0", "1", "1", 
          "0", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "0", "1", "1", "1", 
          "0", "0", "1"},
         {"1", "1", "1", "2", "1", "0", "2", "2", "0", "0", "1", "1", "1", 
          "1", "1", "1"},
         {"0", "2", "0", "1", "2", "0", "2", "0", "1", "0", "1", "1", "0", 
          "0", "1", "1"},
         {"0", "2", "1", "2", "1", "1", "2", "0", "1", "1", "0", "0", "0", 
          "2", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875198462767265*^9, 3.8751984872342854`*^9}, {
   3.8751985351885996`*^9, 3.8751985435951195`*^9}, 3.8752010535091505`*^9, 
   3.8752011172561703`*^9},ExpressionUUID->"b4f55f10-b1c8-4322-91f1-\
40ef46e32dc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Twists", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["5", "6"], ",", 
     FractionBox["1", "2"], ",", "1", ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.8751985477601566`*^9, 
  3.875201153945465*^9},ExpressionUUID->"267c5043-fdab-41e5-9173-\
c1c6d881c916"]
},
WindowSize->{1264, 621},
WindowMargins->{{309, Automatic}, {Automatic, 171}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0243fcb0-5a2a-4359-b21d-c9286b569a06"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1647, 40, 63, "Text",ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-5c2f3ae63256"],
Cell[2208, 62, 34189, 728, 1470, "Input",ExpressionUUID->"b4f55f10-b1c8-4322-91f1-40ef46e32dc3"],
Cell[36400, 792, 709, 20, 45, "Input",ExpressionUUID->"267c5043-fdab-41e5-9173-c1c6d881c916"]
}
]
*)



==> Code/Sl5k5m5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15382,        356]
NotebookOptionsPosition[     14708,        337]
NotebookOutlinePosition[     15110,        353]
CellTagsIndexPosition[     15067,        350]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In the following code we pick a labeling for the 10 simple objects of ",
 Cell[BoxData[
  TagBox[
   RowBox[{
    RowBox[{"C", "[", 
     RowBox[{
      SubscriptBox["sl", "5"], ",", "5"}], "]"}], " ", 
    SubsuperscriptBox["\[Null]", 
     RowBox[{"Rep", "[", 
      SubscriptBox["Z", "5"], "]"}], "0"]}],
   HoldForm]],
  CellChangeTimes->{{3.875198835791706*^9, 3.8751988577272243`*^9}, {
   3.8751989808056*^9, 3.875199064554779*^9}, {3.8751991038219976`*^9, 
   3.875199203770405*^9}},ExpressionUUID->
  "237ef9f9-9c66-46bf-b7a8-e48fb2994b72"],
 ". The unit is given the label 1, and the rest are chosen arbitrarily. \
FusionMatrices is a 10x10x10 tensor, whose (i,j,k)-th entry is the fusion \
coefficient ",
 Cell[BoxData[
  SubscriptBox[
   TemplateBox[{"N", "k"},
    "Superscript"], 
   RowBox[{"i", ",", "j"}]]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}},
  ExpressionUUID->"d17d2c65-358d-456c-bcbb-74df058ec2be"],
 ". The object Twists is 10 dimensional vector whose i-th entry is the value ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Arg", "[", 
    SubscriptBox["\[Theta]", "i"], "]"}], "."}]],
  CellChangeTimes->{{3.8751986045340586`*^9, 3.875198639034259*^9}, 
    3.8751986972441273`*^9},ExpressionUUID->
  "b2c588e4-3dc4-4acb-a5eb-1c23a073f761"]
}], "Text",
 CellChangeTimes->{{3.8751985189534082`*^9, 3.8751985941601343`*^9}, {
  3.875198642733336*^9, 3.8751987480840616`*^9}, {3.875199209967491*^9, 
  3.8751992348626223`*^9}, {3.875199337463871*^9, 3.8751993629884124`*^9}, {
  3.875200818547752*^9, 3.875200839943267*^9}, {3.8752011770448837`*^9, 
  3.87520118136401*^9}},ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-\
5c2f3ae63256"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FusionMatrices", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
         {"1", "4", "3", "3", "2", "2", "2", "2", "2", "2"},
         {"0", "3", "4", "4", "2", "2", "2", "2", "2", "2"},
         {"0", "3", "4", "3", "2", "2", "2", "2", "2", "2"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
         {"0", "3", "4", "4", "2", "2", "2", "2", "2", "2"},
         {"1", "4", "4", "4", "2", "2", "2", "2", "2", "2"},
         {"0", "4", "4", "3", "2", "2", "2", "2", "2", "2"},
         {"0", "2", "2", "2", "2", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "2", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "2", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "2", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "2", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
         {"0", "3", "4", "3", "2", "2", "2", "2", "2", "2"},
         {"0", "4", "4", "3", "2", "2", "2", "2", "2", "2"},
         {"1", "3", "3", "4", "2", "2", "2", "2", "2", "2"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "2", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"1", "1", "2", "1", "2", "0", "0", "0", "0", "0"},
         {"0", "1", "1", "1", "0", "0", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "0", "1", "0", "1", "1", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "1", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "1", "0", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "1", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "2", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "0", "0", "1", "1", "1", "1"},
         {"1", "1", "2", "1", "0", "2", "0", "0", "0", "0"},
         {"0", "1", "1", "1", "1", "0", "0", "1", "1", "1"},
         {"0", "1", "1", "1", "1", "0", "1", "0", "1", "1"},
         {"0", "1", "1", "1", "1", "0", "1", "1", "0", "1"},
         {"0", "1", "1", "1", "1", "0", "1", "1", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "1", "0", "0", "0"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "2", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "0", "1", "0", "1", "1", "1"},
         {"0", "1", "1", "1", "1", "0", "0", "1", "1", "1"},
         {"1", "1", "2", "1", "0", "0", "2", "0", "0", "0"},
         {"0", "1", "1", "1", "1", "1", "0", "0", "1", "1"},
         {"0", "1", "1", "1", "1", "1", "0", "1", "0", "1"},
         {"0", "1", "1", "1", "1", "1", "0", "1", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "2", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "0", "1", "1"},
         {"0", "1", "1", "1", "1", "0", "1", "0", "1", "1"},
         {"0", "1", "1", "1", "1", "1", "0", "0", "1", "1"},
         {"1", "1", "2", "1", "0", "0", "0", "2", "0", "0"},
         {"0", "1", "1", "1", "1", "1", "1", "0", "0", "1"},
         {"0", "1", "1", "1", "1", "1", "1", "0", "1", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "2", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "1", "0", "1"},
         {"0", "1", "1", "1", "1", "0", "1", "1", "0", "1"},
         {"0", "1", "1", "1", "1", "1", "0", "1", "0", "1"},
         {"0", "1", "1", "1", "1", "1", "1", "0", "0", "1"},
         {"1", "1", "2", "1", "0", "0", "0", "0", "2", "0"},
         {"0", "1", "1", "1", "1", "1", "1", "1", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "2"},
         {"0", "2", "2", "2", "1", "1", "1", "1", "1", "1"},
         {"0", "1", "1", "1", "0", "1", "1", "1", "1", "0"},
         {"0", "1", "1", "1", "1", "0", "1", "1", "1", "0"},
         {"0", "1", "1", "1", "1", "1", "0", "1", "1", "0"},
         {"0", "1", "1", "1", "1", "1", "1", "0", "1", "0"},
         {"0", "1", "1", "1", "1", "1", "1", "1", "0", "0"},
         {"1", "1", "2", "1", "0", "0", "0", "0", "0", "2"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.875198462767265*^9, 3.8751984872342854`*^9}, {
   3.8751985351885996`*^9, 3.8751985435951195`*^9}, 3.875199317675089*^9, 
   3.8752007763702908`*^9, 3.8752008145788045`*^9, {3.875200877137189*^9, 
   3.8752008924154577`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"b4f55f10-b1c8-4322-91f1-40ef46e32dc3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Twists", " ", "=", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    FractionBox["1", "5"], ",", "1", ",", 
    FractionBox["4", "5"], ",", 
    FractionBox["1", "2"], ",", 
    FractionBox["1", "2"], ",", 
    FractionBox["1", "2"], ",", 
    FractionBox["1", "2"], ",", 
    FractionBox["1", "2"], ",", 
    FractionBox["1", "2"]}], "}"}]}]], "Input",
 CellChangeTimes->{
  3.8751985477601566`*^9, 3.8752007743529863`*^9, {3.875200897988489*^9, 
   3.8752009210671816`*^9}},
 CellLabel->"In[85]:=",ExpressionUUID->"267c5043-fdab-41e5-9173-c1c6d881c916"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["1", "5"], ",", "1", ",", 
   FractionBox["4", "5"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.875200903793955*^9, 3.8752009215045795`*^9}},
 CellLabel->"Out[85]=",ExpressionUUID->"26803bf5-9622-4b2c-b204-683cec73ed16"]
}, Open  ]]
},
WindowSize->{1264, 621},
WindowMargins->{{309, Automatic}, {Automatic, 171}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (March 14, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0a95f308-810c-46f7-8f49-35a990572c1e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1694, 40, 63, "Text",ExpressionUUID->"1bd8a1d8-9f97-4660-b02e-5c2f3ae63256"],
Cell[2255, 62, 11361, 239, 375, "Input",ExpressionUUID->"b4f55f10-b1c8-4322-91f1-40ef46e32dc3"],
Cell[CellGroupData[{
Cell[13641, 305, 572, 15, 45, "Input",ExpressionUUID->"267c5043-fdab-41e5-9173-c1c6d881c916"],
Cell[14216, 322, 476, 12, 49, "Output",ExpressionUUID->"26803bf5-9622-4b2c-b204-683cec73ed16"]
}, Open  ]]
}
]
*)


